Probing vector gravitational atoms with eccentric intermediate mass-ratio inspirals

Ultralight bosons, proposed as candidates for dark matter (DM), are predicted by various new physics models. In the presence of bosons with suitable masses, superradiant (SR) instability can naturally transform a spinning black hole (BH) into a gravitational atom (GA). Here we study the dynamics of intermediate mass-ratio inspirals (IMRIs) around a GA formed by ultralight vector field saturated in its SR ground state. We employ a perturbative model at the leading Newtonian order to consistently account for both the conservative effect of cloud gravity and the dissipative effect of cloud ionization. We find the cloud can make a sizable negative contribution to the secular periastron precession at binary separations comparable to the gravitational Bohr radius. Meanwhile, the backreaction of ionization could significantly accelerate the process of orbital decay and circularization. Considering reasonably small vector boson masses, we examine the adiabatic orbital evolution and gravitational waveforms of eccentric inspirals. The results indicate that vector GAs might be detectable through observations of low-frequency IMRIs by the future space-based gravitational-wave detectors, such as LISA and Taiji.

==> anc/precession_functions.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$\\mathcal{P}$ functions\n",
    "===========\n",
    "defined in Eqs. (36) and (37)."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "def exp(x):\n",
    "    return np.exp(x)\n",
    "def cos(x):\n",
    "    return np.cos(x)\n",
    "def sin(x):\n",
    "    return np.sin(x)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$\\mathcal{P}_{\\Phi,\\varphi_0}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "def P_Phi_varphi0(xa, e):\n",
    "        rate=xa**(3/2)*(e**30*(-xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 15) - 120) + 1680) - 6300) + 81900) - 573300) + 6879600) - 55896750) + 614864250) - 5164859700) + 51648597000) - 426100925250) + 3834908327250) - 30131422571250) + 241051380570000) - 1762688220418125) + 12338817542926875) - 82258783619512500) + 493552701717075000) - 2936638575216596250) + 14683192876082981250) - 76085635812429993750) + 304342543249719975000) - 1331498626717524890625) + 3994495880152574671875) - 14134370037462956531250) + 28268740074925913062500) - 75719839486408695703125) + 75719839486408695703125) + 136295711075535652265625) + 30*e**28*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa - 14) - 105) + 1365) - 9555) + 114660) - 745290) + 8198190) - 61486425) + 614864250) - 4734454725) + 42610092525) - 639151387875) + 5113211103000) - 36157707085500) + 253103949598500) - 1645175672390250) + 9871054034341500) - 57581148533658750) + 287905742668293750) - 1468319287608298125) + 5873277150433192500) - 25361878604143331250) + 76085635812429993750) - 266299725343504978125) + 532599450687009956250) - 1413437003746295653125) + 1413437003746295653125) + 5047989299093913046875) + 12600*e**26*(xa*(xa*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 13) - 91) + 1092) - 3549) + 39039) - 234234) + 2342340) - 32207175) + 289864575) - 2029052025) + 16232416200) - 109568809350) + 766981665450) - 4821027611400) + 28926165668400) - 164517567239025) + 822587836195125) - 4112939180975625) + 16451756723902500) - 69919966076585625) + 209759898229756875) - 724625102975523750) + 1449250205951047500) + 7608563581242999375) - 7608563581242999375) + 13461304797583768125) + 2293200*e**24*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 12) - 78) + 858) - 2574) + 25740) - 141570) + 1274130) - 15926625) + 127413000) - 802701900) + 5618913300) - 33713479800) + 202280878800) - 1112544833400) + 5562724167000) - 27118280314125) + 108473121256500) - 451971338568750) + 1355914015706250) - 4610107653401250) + 9220215306802500) - 23888739658533750) + 23888739658533750) + 83610588804868125) + 715478400*e**22*(xa*(xa*(xa*(xa*(xa*(xa*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 11) - 66) + 660) - 1815) + 16335) - 81675) + 653400) - 3675375) + 25727625) - 144074700) + 864448200) - 4538353050) + 22691765250) - 106975464750) + 427901859000) + 3476702604375) - 10430107813125) + 34767026043750) - 69534052087500) + 177311832823125) - 177311832823125) + 306265893058125) + 47221574400*e**20*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa - 10) - 55) + 495) - 2475) + 19800) - 89100) + 623700) - 3118500) + 18711000) - 91683900) + 458419500) - 2062887750) + 8251551000) - 32416807500) + 97250422500) - 316063873125) + 632127746250) - 1580319365625) + 1580319365625) + 5373085843125) + 10388746368000*e**18*(xa*(xa*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 9) - 45) + 360) - 810) + 5670) - 22680) + 136080) - 595350) + 2976750) - 12502350) + 50009400) - 187535250) + 562605750) - 1768189500) + 3536379000) + 17239847625) - 17239847625) + 28733079375) + 934987173120000*e**16*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 8) - 36) + 252) - 504) + 3024) - 10584) + 52920) - 198450) + 793800) - 2778300) + 8334900) - 25004700) + 50009400) - 117879300) + 117879300) + 383107725) + 134638152929280000*e**14*(-xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 7) - 28) + 168) - 294) + 1470) - 4410) + 17640) - 55125) + 165375) - 463050) + 926100) - 2083725) + 2083725) + 3274425) + 1884934141009920000*e**12*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(-2*xa*(xa*(xa*(xa - 6) - 21) + 105) + 315) - 1260) + 3150) - 9450) + 23625) - 47250) + 99225) - 99225) + 297675) + 158334467844833280000*e**10*(xa*(xa*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 5) - 15) + 60) - 75) + 225) - 450) + 900) + 3375) - 3375) + 4725) + 4750034035344998400000*e**8*(-2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa - 4) - 10) + 30) - 30) + 60) - 90) + 90) + 225) + 190001361413799936000000*e**6*(-xa*(xa*(xa*(xa*(xa*(xa - 3) - 6) + 12) - 9) + 9) + 9) + 1140008168482799616000000*e**4*(-2*xa*(xa*(xa - 3)*(xa + 1) + 3) + 3) - 13680098021793595392000000*e**2*(xa**2 - xa - 1) - 27360196043587190784000000)*exp(-2*xa)/13680098021793595392000000\n",
    "        return rate"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$\\mathcal{P}_{\\Xi,\\phi_0}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "def P_Xi_phi0(xa, e, varphi0):\n",
    "    rate = xa**2*(-e**30*(256*xa**32 + 256*xa**31 + 3968*xa**30 + 59520*xa**29 + 863040*xa**28 + 12082560*xa**27 + 163114560*xa**26 + 2120489280*xa**25 + 26506116000*xa**24 + 318073392000*xa**23 + 3657844008000*xa**22 + 40236284088000*xa**21 + 422480982924000*xa**20 + 4224809829240000*xa**19 + 40135693377780000*xa**18 + 361221240400020000*xa**17 + 3070380543400170000*xa**16 + 24563044347201360000*xa**15 + 184222832604010200000*xa**14 + 1289559828228071400000*xa**13 + 8382138883482464100000*xa**12 + 50292833300894784600000*xa**11 + 276610583154921315300000*xa**10 + 1383052915774606576500000*xa**9 + 6223738120985729594250000*xa**8 + 24894952483942918377000000*xa**7 + 87132333693800214319500000*xa**6 + 261397001081400642958500000*xa**5 + 653492502703501607396250000*xa**4 + 15*xa**3*(16*xa**29 - 24*xa**28 - 336*xa**27 - 4536*xa**26 - 58968*xa**25 - 737100*xa**24 - 8845200*xa**23 - 101719800*xa**22 - 1118917800*xa**21 - 11748636900*xa**20 - 117486369000*xa**19 - 1116120505500*xa**18 - 10045084549500*xa**17 - 85383218670750*xa**16 - 683065749366000*xa**15 - 5122993120245000*xa**14 - 35860951841715000*xa**13 - 233096186971147500*xa**12 - 1398577121826885000*xa**11 - 7692174170047867500*xa**10 - 38460870850239337500*xa**9 - 173073918826077018750*xa**8 - 692295675304308075000*xa**7 - 2423034863565078262500*xa**6 - 7269104590695234787500*xa**5 - 18172761476738086968750*xa**4 - 36345522953476173937500*xa**3 - 54518284430214260906250*xa**2 - 54518284430214260906250*xa - 27259142215107130453125)*cos(2*varphi0) + 1306985005407003214792500000*xa**3 + 1960477508110504822188750000*xa**2 + 1960477508110504822188750000*xa - 980238754055252411094375000*exp(2*xa) + 980238754055252411094375000)*exp(-2*xa)/(109440784174348763136000000*xa**5) + e**28*(-240*xa**30 - 240*xa**29 - 3480*xa**28 - 48720*xa**27 - 657720*xa**26 - 8550360*xa**25 - 106879500*xa**24 - 1282554000*xa**23 - 14749371000*xa**22 - 162243081000*xa**21 - 1703552350500*xa**20 - 17035523505000*xa**19 - 161837473297500*xa**18 - 1456537259677500*xa**17 - 12380566707258750*xa**16 - 99044533658070000*xa**15 - 742834002435525000*xa**14 - 5199838017048675000*xa**13 - 33798947110816387500*xa**12 - 202793682664898325000*xa**11 - 1115365254656940787500*xa**10 - 5576826273284703937500*xa**9 - 25095718229781167718750*xa**8 - 100382872919124670875000*xa**7 - 351340055216936348062500*xa**6 - 1054020165650809044187500*xa**5 - 2635050414127022610468750*xa**4 - 14*xa**3*(16*xa**27 - 24*xa**26 - 312*xa**25 - 3900*xa**24 - 46800*xa**23 - 538200*xa**22 - 5920200*xa**21 - 62162100*xa**20 - 621621000*xa**19 - 5905399500*xa**18 - 53148595500*xa**17 - 451763061750*xa**16 - 3614104494000*xa**15 - 27105783705000*xa**14 - 189740485935000*xa**13 - 1233313158577500*xa**12 - 7399878951465000*xa**11 - 40699334233057500*xa**10 - 203496671165287500*xa**9 - 915735020243793750*xa**8 - 3662940080975175000*xa**7 - 12820290283413112500*xa**6 - 38460870850239337500*xa**5 - 96152177125598343750*xa**4 - 192304354251196687500*xa**3 - 288456531376795031250*xa**2 - 288456531376795031250*xa - 144228265688397515625)*cos(2*varphi0) - 5270100828254045220937500*xa**3 - 7905151242381067831406250*xa**2 - 7905151242381067831406250*xa + 3952575621190533915703125*exp(2*xa) - 3952575621190533915703125)*exp(-2*xa)/(456003267393119846400000*xa**5) - e**26*(112*xa**28 + 112*xa**27 + 1512*xa**26 + 19656*xa**25 + 245700*xa**24 + 2948400*xa**23 + 33906600*xa**22 + 372972600*xa**21 + 3916212300*xa**20 + 39162123000*xa**19 + 372040168500*xa**18 + 3348361516500*xa**17 + 28461072890250*xa**16 + 227688583122000*xa**15 + 1707664373415000*xa**14 + 11953650613905000*xa**13 + 77698728990382500*xa**12 + 466192373942295000*xa**11 + 2564058056682622500*xa**10 + 12820290283413112500*xa**9 + 57691306275359006250*xa**8 + 230765225101436025000*xa**7 + 807678287855026087500*xa**6 + 2423034863565078262500*xa**5 + 6057587158912695656250*xa**4 + 13*xa**3*(8*xa**25 - 12*xa**24 - 144*xa**23 - 1656*xa**22 - 18216*xa**21 - 191268*xa**20 - 1912680*xa**19 - 18170460*xa**18 - 163534140*xa**17 - 1390040190*xa**16 - 11120321520*xa**15 - 83402411400*xa**14 - 583816879800*xa**13 - 3794809718700*xa**12 - 22768858312200*xa**11 - 125228720717100*xa**10 - 626143603585500*xa**9 - 2817646216134750*xa**8 - 11270584864539000*xa**7 - 39447047025886500*xa**6 - 118341141077659500*xa**5 - 295852852694148750*xa**4 - 591705705388297500*xa**3 - 887558558082446250*xa**2 - 887558558082446250*xa - 443779279041223125)*cos(2*varphi0) + 12115174317825391312500*xa**3 + 18172761476738086968750*xa**2 + 18172761476738086968750*xa - 9086380738369043484375*exp(2*xa) + 9086380738369043484375)*exp(-2*xa)/(1085722065221713920000*xa**5) + e**24*(-104*xa**26 - 104*xa**25 - 1300*xa**24 - 15600*xa**23 - 179400*xa**22 - 1973400*xa**21 - 20720700*xa**20 - 207207000*xa**19 - 1968466500*xa**18 - 17716198500*xa**17 - 150587687250*xa**16 - 1204701498000*xa**15 - 9035261235000*xa**14 - 63246828645000*xa**13 - 411104386192500*xa**12 - 2466626317155000*xa**11 - 13566444744352500*xa**10 - 67832223721762500*xa**9 - 305245006747931250*xa**8 - 1220980026991725000*xa**7 - 4273430094471037500*xa**6 - 12820290283413112500*xa**5 - 32050725708532781250*xa**4 - 6*xa**3*(16*xa**23 - 24*xa**22 - 264*xa**21 - 2772*xa**20 - 27720*xa**19 - 263340*xa**18 - 2370060*xa**17 - 20145510*xa**16 - 161164080*xa**15 - 1208730600*xa**14 - 8461114200*xa**13 - 54997242300*xa**12 - 329983453800*xa**11 - 1814908995900*xa**10 - 9074544979500*xa**9 - 40835452407750*xa**8 - 163341809631000*xa**7 - 571696333708500*xa**6 - 1715089001125500*xa**5 - 4287722502813750*xa**4 - 8575445005627500*xa**3 - 12863167508441250*xa**2 - 12863167508441250*xa - 6431583754220625)*cos(2*varphi0) - 64101451417065562500*xa**3 - 96152177125598343750*xa**2 - 96152177125598343750*xa + 48076088562799171875*exp(2*xa) - 48076088562799171875)*exp(-2*xa)/(5965505852866560000*xa**5) - e**22*(96*xa**24 + 96*xa**23 + 1104*xa**22 + 12144*xa**21 + 127512*xa**20 + 1275120*xa**19 + 12113640*xa**18 + 109022760*xa**17 + 926693460*xa**16 + 7413547680*xa**15 + 55601607600*xa**14 + 389211253200*xa**13 + 2529873145800*xa**12 + 15179238874800*xa**11 + 83485813811400*xa**10 + 417429069057000*xa**9 + 1878430810756500*xa**8 + 7513723243026000*xa**7 + 26298031350591000*xa**6 + 78894094051773000*xa**5 + 197235235129432500*xa**4 + 11*xa**3*(8*xa**21 - 12*xa**20 - 120*xa**19 - 1140*xa**18 - 10260*xa**17 - 87210*xa**16 - 697680*xa**15 - 5232600*xa**14 - 36628200*xa**13 - 238083300*xa**12 - 1428499800*xa**11 - 7856748900*xa**10 - 39283744500*xa**9 - 176776850250*xa**8 - 707107401000*xa**7 - 2474875903500*xa**6 - 7424627710500*xa**5 - 18561569276250*xa**4 - 37123138552500*xa**3 - 55684707828750*xa**2 - 55684707828750*xa - 27842353914375)*cos(2*varphi0) + 394470470258865000*xa**3 + 591705705388297500*xa**2 + 591705705388297500*xa - 295852852694148750*exp(2*xa) + 295852852694148750)*exp(-2*xa)/(38240422133760000*xa**5) - e**20*(88*xa**22 + 88*xa**21 + 924*xa**20 + 9240*xa**19 + 87780*xa**18 + 790020*xa**17 + 6715170*xa**16 + 53721360*xa**15 + 402910200*xa**14 + 2820371400*xa**13 + 18332414100*xa**12 + 109994484600*xa**11 + 604969665300*xa**10 + 3024848326500*xa**9 + 13611817469250*xa**8 + 54447269877000*xa**7 + 190565444569500*xa**6 + 571696333708500*xa**5 + 1429240834271250*xa**4 + 10*xa**3*(8*xa**19 - 12*xa**18 - 108*xa**17 - 918*xa**16 - 7344*xa**15 - 55080*xa**14 - 385560*xa**13 - 2506140*xa**12 - 15036840*xa**11 - 82702620*xa**10 - 413513100*xa**9 - 1860808950*xa**8 - 7443235800*xa**7 - 26051325300*xa**6 - 78153975900*xa**5 - 195384939750*xa**4 - 390769879500*xa**3 - 586154819250*xa**2 - 586154819250*xa - 293077409625)*cos(2*varphi0) + 2858481668542500*xa**3 + 4287722502813750*xa**2 + 4287722502813750*xa - 2143861251406875*exp(2*xa) + 2143861251406875)*exp(-2*xa)/(289700167680000*xa**5) - e**18*(40*xa**20 + 40*xa**19 + 380*xa**18 + 3420*xa**17 + 29070*xa**16 + 232560*xa**15 + 1744200*xa**14 + 12209400*xa**13 + 79361100*xa**12 + 476166600*xa**11 + 2618916300*xa**10 + 13094581500*xa**9 + 58925616750*xa**8 + 235702467000*xa**7 + 824958634500*xa**6 + 2474875903500*xa**5 + 6187189758750*xa**4 + 9*xa**3*(4*xa**17 - 6*xa**16 - 48*xa**15 - 360*xa**14 - 2520*xa**13 - 16380*xa**12 - 98280*xa**11 - 540540*xa**10 - 2702700*xa**9 - 12162150*xa**8 - 48648600*xa**7 - 170270100*xa**6 - 510810300*xa**5 - 1277025750*xa**4 - 2554051500*xa**3 - 3831077250*xa**2 - 3831077250*xa - 1915538625)*cos(2*varphi0) + 12374379517500*xa**3 + 18561569276250*xa**2 + 18561569276250*xa - 9280784638125*exp(2*xa) + 9280784638125)*exp(-2*xa)/(1316818944000*xa**5) - e**16*(36*xa**18 + 36*xa**17 + 306*xa**16 + 2448*xa**15 + 18360*xa**14 + 128520*xa**13 + 835380*xa**12 + 5012280*xa**11 + 27567540*xa**10 + 137837700*xa**9 + 620269650*xa**8 + 2481078600*xa**7 + 8683775100*xa**6 + 26051325300*xa**5 + 65128313250*xa**4 + 2*xa**3*(16*xa**15 - 24*xa**14 - 168*xa**13 - 1092*xa**12 - 6552*xa**11 - 36036*xa**10 - 180180*xa**9 - 810810*xa**8 - 3243240*xa**7 - 11351340*xa**6 - 34054020*xa**5 - 85135050*xa**4 - 170270100*xa**3 - 255405150*xa**2 - 255405150*xa - 127702575)*cos(2*varphi0) + 130256626500*xa**3 + 195384939750*xa**2 + 195384939750*xa - 97692469875*exp(2*xa) + 97692469875)*exp(-2*xa)/(14631321600*xa**5) - e**14*(64*xa**16 + 64*xa**15 + 480*xa**14 + 3360*xa**13 + 21840*xa**12 + 131040*xa**11 + 720720*xa**10 + 3603600*xa**9 + 16216200*xa**8 + 64864800*xa**7 + 227026800*xa**6 + 681080400*xa**5 + 1702701000*xa**4 + 7*xa**3*(8*xa**13 - 12*xa**12 - 72*xa**11 - 396*xa**10 - 1980*xa**9 - 8910*xa**8 - 35640*xa**7 - 124740*xa**6 - 374220*xa**5 - 935550*xa**4 - 1871100*xa**3 - 2806650*xa**2 - 2806650*xa - 1403325)*cos(2*varphi0) + 3405402000*xa**3 + 5108103000*xa**2 + 5108103000*xa - 2554051500*exp(2*xa) + 2554051500)*exp(-2*xa)/(406425600*xa**5) - e**12*(56*xa**14 + 56*xa**13 + 364*xa**12 + 2184*xa**11 + 12012*xa**10 + 60060*xa**9 + 270270*xa**8 + 1081080*xa**7 + 3783780*xa**6 + 11351340*xa**5 + 28378350*xa**4 + 6*xa**3*(8*xa**11 - 12*xa**10 - 60*xa**9 - 270*xa**8 - 1080*xa**7 - 3780*xa**6 - 11340*xa**5 - 28350*xa**4 - 56700*xa**3 - 85050*xa**2 - 85050*xa - 42525)*cos(2*varphi0) + 56756700*xa**3 + 85135050*xa**2 + 85135050*xa - 42567525*exp(2*xa) + 42567525)*exp(-2*xa)/(7257600*xa**5) - e**10*(24*xa**12 + 24*xa**11 + 132*xa**10 + 660*xa**9 + 2970*xa**8 + 11880*xa**7 + 41580*xa**6 + 124740*xa**5 + 311850*xa**4 + 5*xa**3*(4*xa**9 - 6*xa**8 - 24*xa**7 - 84*xa**6 - 252*xa**5 - 630*xa**4 - 1260*xa**3 - 1890*xa**2 - 1890*xa - 945)*cos(2*varphi0) + 623700*xa**3 + 935550*xa**2 + 935550*xa - 467775*exp(2*xa) + 467775)*exp(-2*xa)/(86400*xa**5) - e**8*(20*xa**10 + 20*xa**9 + 90*xa**8 + 360*xa**7 + 1260*xa**6 + 3780*xa**5 + 9450*xa**4 + 2*xa**3*(8*xa**7 - 12*xa**6 - 36*xa**5 - 90*xa**4 - 180*xa**3 - 270*xa**2 - 270*xa - 135)*cos(2*varphi0) + 18900*xa**3 + 28350*xa**2 + 28350*xa - 14175*exp(2*xa) + 14175)*exp(-2*xa)/(2880*xa**5) - e**6*(16*xa**8 + 16*xa**7 + 56*xa**6 + 168*xa**5 + 420*xa**4 + 3*xa**3*(4*xa**5 - 6*xa**4 - 12*xa**3 - 18*xa**2 - 18*xa - 9)*cos(2*varphi0) + 840*xa**3 + 1260*xa**2 + 1260*xa - 630*exp(2*xa) + 630)*exp(-2*xa)/(144*xa**5) + e**4*(2*xa**3*(2*xa*(xa*(3 - 2*xa) + 3) + 3)*cos(2*varphi0) - 6*xa*(xa*(xa*(xa*(2*xa*(xa + 1) + 5) + 10) + 15) + 15) + 45*exp(2*xa) - 45)*exp(-2*xa)/(12*xa**5) + e**2*(xa**3*(3 - 2*xa)*cos(2*varphi0) - 2*xa*(xa + 1)*(2*xa**2 + 3) + 3*exp(2*xa) - 3)*exp(-2*xa)/xa**5 + 2*(-2*xa**2 - 2*xa + exp(2*xa) - 1)*exp(-2*xa)/xa**5)\n",
    "    return rate"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$\\mathcal{P}_{\\Xi,i}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def P_Xi_i(xa, e, i, varphi0):\n",
    "    rate = xa**2*(e**2*(e**28*(16*xa**29 - 24*xa**28 - 336*xa**27 - 4536*xa**26 - 58968*xa**25 - 737100*xa**24 - 8845200*xa**23 - 101719800*xa**22 - 1118917800*xa**21 - 11748636900*xa**20 - 117486369000*xa**19 - 1116120505500*xa**18 - 10045084549500*xa**17 - 85383218670750*xa**16 - 683065749366000*xa**15 - 5122993120245000*xa**14 - 35860951841715000*xa**13 - 233096186971147500*xa**12 - 1398577121826885000*xa**11 - 7692174170047867500*xa**10 - 38460870850239337500*xa**9 - 173073918826077018750*xa**8 - 692295675304308075000*xa**7 - 2423034863565078262500*xa**6 - 7269104590695234787500*xa**5 - 18172761476738086968750*xa**4 - 36345522953476173937500*xa**3 - 54518284430214260906250*xa**2 - 54518284430214260906250*xa - 27259142215107130453125) + 224*e**26*(16*xa**27 - 24*xa**26 - 312*xa**25 - 3900*xa**24 - 46800*xa**23 - 538200*xa**22 - 5920200*xa**21 - 62162100*xa**20 - 621621000*xa**19 - 5905399500*xa**18 - 53148595500*xa**17 - 451763061750*xa**16 - 3614104494000*xa**15 - 27105783705000*xa**14 - 189740485935000*xa**13 - 1233313158577500*xa**12 - 7399878951465000*xa**11 - 40699334233057500*xa**10 - 203496671165287500*xa**9 - 915735020243793750*xa**8 - 3662940080975175000*xa**7 - 12820290283413112500*xa**6 - 38460870850239337500*xa**5 - 96152177125598343750*xa**4 - 192304354251196687500*xa**3 - 288456531376795031250*xa**2 - 288456531376795031250*xa - 144228265688397515625) + 87360*e**24*(8*xa**25 - 12*xa**24 - 144*xa**23 - 1656*xa**22 - 18216*xa**21 - 191268*xa**20 - 1912680*xa**19 - 18170460*xa**18 - 163534140*xa**17 - 1390040190*xa**16 - 11120321520*xa**15 - 83402411400*xa**14 - 583816879800*xa**13 - 3794809718700*xa**12 - 22768858312200*xa**11 - 125228720717100*xa**10 - 626143603585500*xa**9 - 2817646216134750*xa**8 - 11270584864539000*xa**7 - 39447047025886500*xa**6 - 118341141077659500*xa**5 - 295852852694148750*xa**4 - 591705705388297500*xa**3 - 887558558082446250*xa**2 - 887558558082446250*xa - 443779279041223125) + 7338240*e**22*(16*xa**23 - 24*xa**22 - 264*xa**21 - 2772*xa**20 - 27720*xa**19 - 263340*xa**18 - 2370060*xa**17 - 20145510*xa**16 - 161164080*xa**15 - 1208730600*xa**14 - 8461114200*xa**13 - 54997242300*xa**12 - 329983453800*xa**11 - 1814908995900*xa**10 - 9074544979500*xa**9 - 40835452407750*xa**8 - 163341809631000*xa**7 - 571696333708500*xa**6 - 1715089001125500*xa**5 - 4287722502813750*xa**4 - 8575445005627500*xa**3 - 12863167508441250*xa**2 - 12863167508441250*xa - 6431583754220625) + 2098736640*e**20*(8*xa**21 - 12*xa**20 - 120*xa**19 - 1140*xa**18 - 10260*xa**17 - 87210*xa**16 - 697680*xa**15 - 5232600*xa**14 - 36628200*xa**13 - 238083300*xa**12 - 1428499800*xa**11 - 7856748900*xa**10 - 39283744500*xa**9 - 176776850250*xa**8 - 707107401000*xa**7 - 2474875903500*xa**6 - 7424627710500*xa**5 - 18561569276250*xa**4 - 37123138552500*xa**3 - 55684707828750*xa**2 - 55684707828750*xa - 27842353914375) + 251848396800*e**18*(8*xa**19 - 12*xa**18 - 108*xa**17 - 918*xa**16 - 7344*xa**15 - 55080*xa**14 - 385560*xa**13 - 2506140*xa**12 - 15036840*xa**11 - 82702620*xa**10 - 413513100*xa**9 - 1860808950*xa**8 - 7443235800*xa**7 - 26051325300*xa**6 - 78153975900*xa**5 - 195384939750*xa**4 - 390769879500*xa**3 - 586154819250*xa**2 - 586154819250*xa - 293077409625) + 49865982566400*e**16*(4*xa**17 - 6*xa**16 - 48*xa**15 - 360*xa**14 - 2520*xa**13 - 16380*xa**12 - 98280*xa**11 - 540540*xa**10 - 2702700*xa**9 - 12162150*xa**8 - 48648600*xa**7 - 170270100*xa**6 - 510810300*xa**5 - 1277025750*xa**4 - 2554051500*xa**3 - 3831077250*xa**2 - 3831077250*xa - 1915538625) + 997319651328000*e**14*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa*(2*xa*(xa*(2*xa - 3) - 21) - 273) - 1638) - 9009) - 45045) - 405405) - 1621620) - 5675670) - 17027010) - 42567525) - 85135050) - 127702575) - 127702575) - 127702575) + 125662276067328000*e**12*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa*(2*xa - 3) - 18) - 99) - 495) - 4455) - 17820) - 62370) - 187110) - 467775) - 935550) - 1403325) - 1403325) - 1403325) + 6031789251231744000*e**10*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(2*xa - 3) - 15) - 135) - 540) - 1890) - 5670) - 14175) - 28350) - 42525) - 42525) - 42525) + 422225247586222080000*e**8*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa - 3) - 12) - 42) - 126) - 315) - 630) - 945) - 945) - 945) + 5066702971034664960000*e**6*(2*xa*(xa*(xa*(xa*(xa*(2*xa - 6)*(2*xa + 3) - 45) - 90) - 135) - 135) - 135) + 152001089131039948800000*e**4*(2*xa*(xa*(xa - 3)*(xa*(2*xa + 3) + 3) - 9) - 9) + 1216008713048319590400000*e**2*(4*xa**3 - 6*xa**2 - 6*xa - 3) + 14592104556579835084800000*xa - 21888156834869752627200000)*exp(-2*xa)*sin(i)*sin(2*varphi0)/(7296052278289917542400000*xa**2))\n",
    "    return rate"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "$\\mathcal{P}_{\\Xi,\\varphi_0}$"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def P_Xi_varphi0(xa, e, i, varphi0):\n",
    "    rate= xa**2*(-e**30*(-xa**33 - 17*xa**32 - 32*xa**31 - 496*xa**30 - 7440*xa**29 - 107880*xa**28 - 1510320*xa**27 - 20389320*xa**26 - 265061160*xa**25 - 3313264500*xa**24 - 39759174000*xa**23 - 457230501000*xa**22 - 5029535511000*xa**21 - 52810122865500*xa**20 - 528101228655000*xa**19 - 5016961672222500*xa**18 - 45152655050002500*xa**17 - 383797567925021250*xa**16 - 3070380543400170000*xa**15 - 23027854075501275000*xa**14 - 161194978528508925000*xa**13 - 1047767360435308012500*xa**12 - 6286604162611848075000*xa**11 - 34576322894365164412500*xa**10 - 172881614471825822062500*xa**9 - 777967265123216199281250*xa**8 - 3111869060492864797125000*xa**7 - 10891541711725026789937500*xa**6 - 32674625135175080369812500*xa**5 - 81686562837937700924531250*xa**4 - 163373125675875401849062500*xa**3 - 245059688513813102773593750*xa**2 - 245059688513813102773593750*xa + 122529844256906551386796875*exp(2*xa) - 122529844256906551386796875)*exp(-2*xa)*cos(i)/(6840049010896797696000000*xa**5) - e**28*(-8*xa**31 - 128*xa**30 - 240*xa**29 - 3480*xa**28 - 48720*xa**27 - 657720*xa**26 - 8550360*xa**25 - 106879500*xa**24 - 1282554000*xa**23 - 14749371000*xa**22 - 162243081000*xa**21 - 1703552350500*xa**20 - 17035523505000*xa**19 - 161837473297500*xa**18 - 1456537259677500*xa**17 - 12380566707258750*xa**16 - 99044533658070000*xa**15 - 742834002435525000*xa**14 - 5199838017048675000*xa**13 - 33798947110816387500*xa**12 - 202793682664898325000*xa**11 - 1115365254656940787500*xa**10 - 5576826273284703937500*xa**9 - 25095718229781167718750*xa**8 - 100382872919124670875000*xa**7 - 351340055216936348062500*xa**6 - 1054020165650809044187500*xa**5 - 2635050414127022610468750*xa**4 - 5270100828254045220937500*xa**3 - 7905151242381067831406250*xa**2 - 7905151242381067831406250*xa + 3952575621190533915703125*exp(2*xa) - 3952575621190533915703125)*exp(-2*xa)*cos(i)/(228001633696559923200000*xa**5) - e**26*(-4*xa**29 - 60*xa**28 - 112*xa**27 - 1512*xa**26 - 19656*xa**25 - 245700*xa**24 - 2948400*xa**23 - 33906600*xa**22 - 372972600*xa**21 - 3916212300*xa**20 - 39162123000*xa**19 - 372040168500*xa**18 - 3348361516500*xa**17 - 28461072890250*xa**16 - 227688583122000*xa**15 - 1707664373415000*xa**14 - 11953650613905000*xa**13 - 77698728990382500*xa**12 - 466192373942295000*xa**11 - 2564058056682622500*xa**10 - 12820290283413112500*xa**9 - 57691306275359006250*xa**8 - 230765225101436025000*xa**7 - 807678287855026087500*xa**6 - 2423034863565078262500*xa**5 - 6057587158912695656250*xa**4 - 12115174317825391312500*xa**3 - 18172761476738086968750*xa**2 - 18172761476738086968750*xa + 9086380738369043484375*exp(2*xa) - 9086380738369043484375)*exp(-2*xa)*cos(i)/(542861032610856960000*xa**5) - e**24*(-4*xa**27 - 56*xa**26 - 104*xa**25 - 1300*xa**24 - 15600*xa**23 - 179400*xa**22 - 1973400*xa**21 - 20720700*xa**20 - 207207000*xa**19 - 1968466500*xa**18 - 17716198500*xa**17 - 150587687250*xa**16 - 1204701498000*xa**15 - 9035261235000*xa**14 - 63246828645000*xa**13 - 411104386192500*xa**12 - 2466626317155000*xa**11 - 13566444744352500*xa**10 - 67832223721762500*xa**9 - 305245006747931250*xa**8 - 1220980026991725000*xa**7 - 4273430094471037500*xa**6 - 12820290283413112500*xa**5 - 32050725708532781250*xa**4 - 64101451417065562500*xa**3 - 96152177125598343750*xa**2 - 96152177125598343750*xa + 48076088562799171875*exp(2*xa) - 48076088562799171875)*exp(-2*xa)*cos(i)/(2982752926433280000*xa**5) - e**22*(-2*xa**25 - 26*xa**24 - 48*xa**23 - 552*xa**22 - 6072*xa**21 - 63756*xa**20 - 637560*xa**19 - 6056820*xa**18 - 54511380*xa**17 - 463346730*xa**16 - 3706773840*xa**15 - 27800803800*xa**14 - 194605626600*xa**13 - 1264936572900*xa**12 - 7589619437400*xa**11 - 41742906905700*xa**10 - 208714534528500*xa**9 - 939215405378250*xa**8 - 3756861621513000*xa**7 - 13149015675295500*xa**6 - 39447047025886500*xa**5 - 98617617564716250*xa**4 - 197235235129432500*xa**3 - 295852852694148750*xa**2 - 295852852694148750*xa + 147926426347074375*exp(2*xa) - 147926426347074375)*exp(-2*xa)*cos(i)/(9560105533440000*xa**5) - e**20*(-4*xa**23 - 48*xa**22 - 88*xa**21 - 924*xa**20 - 9240*xa**19 - 87780*xa**18 - 790020*xa**17 - 6715170*xa**16 - 53721360*xa**15 - 402910200*xa**14 - 2820371400*xa**13 - 18332414100*xa**12 - 109994484600*xa**11 - 604969665300*xa**10 - 3024848326500*xa**9 - 13611817469250*xa**8 - 54447269877000*xa**7 - 190565444569500*xa**6 - 571696333708500*xa**5 - 1429240834271250*xa**4 - 2858481668542500*xa**3 - 4287722502813750*xa**2 - 4287722502813750*xa + 2143861251406875*exp(2*xa) - 2143861251406875)*exp(-2*xa)*cos(i)/(144850083840000*xa**5) - e**18*(-2*xa**21 - 22*xa**20 - 40*xa**19 - 380*xa**18 - 3420*xa**17 - 29070*xa**16 - 232560*xa**15 - 1744200*xa**14 - 12209400*xa**13 - 79361100*xa**12 - 476166600*xa**11 - 2618916300*xa**10 - 13094581500*xa**9 - 58925616750*xa**8 - 235702467000*xa**7 - 824958634500*xa**6 - 2474875903500*xa**5 - 6187189758750*xa**4 - 12374379517500*xa**3 - 18561569276250*xa**2 - 18561569276250*xa + 9280784638125*exp(2*xa) - 9280784638125)*exp(-2*xa)*cos(i)/(658409472000*xa**5) - e**16*(-2*xa**19 - 20*xa**18 - 36*xa**17 - 306*xa**16 - 2448*xa**15 - 18360*xa**14 - 128520*xa**13 - 835380*xa**12 - 5012280*xa**11 - 27567540*xa**10 - 137837700*xa**9 - 620269650*xa**8 - 2481078600*xa**7 - 8683775100*xa**6 - 26051325300*xa**5 - 65128313250*xa**4 - 130256626500*xa**3 - 195384939750*xa**2 - 195384939750*xa + 97692469875*exp(2*xa) - 97692469875)*exp(-2*xa)*cos(i)/(7315660800*xa**5) + e**14*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa + 9) + 16) + 120) + 840) + 5460) + 32760) + 180180) + 900900) + 4054050) + 16216200) + 56756700) + 170270100) + 425675250) + 851350500) + 1277025750) + 1277025750) - 638512875*exp(2*xa) + 638512875)*exp(-2*xa)*cos(i)/(50803200*xa**5) + e**12*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa + 8) + 14) + 91) + 546) + 3003) + 15015) + 135135) + 540540) + 1891890) + 5675670) + 14189175) + 28378350) + 42567525) + 42567525) - 42567525*exp(2*xa) + 42567525)*exp(-2*xa)*cos(i)/(3628800*xa**5) + e**10*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa + 3)*(xa + 4) + 66) + 330) + 1485) + 5940) + 20790) + 62370) + 155925) + 311850) + 467775) + 467775) - 467775*exp(2*xa) + 467775)*exp(-2*xa)*cos(i)/(43200*xa**5) + e**8*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa + 6) + 10) + 45) + 180) + 630) + 1890) + 4725) + 9450) + 14175) + 14175) - 14175*exp(2*xa) + 14175)*exp(-2*xa)*cos(i)/(1440*xa**5) + e**6*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa*(xa + 5) + 8) + 28) + 84) + 210) + 420) + 630) + 630) - 315*exp(2*xa) + 315)*exp(-2*xa)*cos(i)/(36*xa**5) + e**4*(2*xa*(xa*(xa*(xa*(xa*(xa*(xa + 4) + 6) + 15) + 30) + 45) + 45) - 45*exp(2*xa) + 45)*exp(-2*xa)*cos(i)/(6*xa**5) + 2*e**2*(xa*(xa*(xa*(xa*(xa + 3) + 4) + 6) + 6) - 3*exp(2*xa) + 3)*exp(-2*xa)*cos(i)/xa**5 - 4*(-xa**3 - 2*xa**2 - 2*xa + exp(2*xa) - 1)*exp(-2*xa)*cos(i)/xa**5)\n",
    "    return rate - cos(i)*P_Xi_phi0(xa, e, varphi0)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Use"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "-0.23479615329320375\n",
      "1.1004900071507389\n",
      "-0.11003208518427511\n",
      "-1.4379990674966603\n"
     ]
    }
   ],
   "source": [
    "xa=0.6\n",
    "e=0.5\n",
    "i=np.pi/4\n",
    "varphi0=np.pi/5\n",
    "print(P_Phi_varphi0(xa, e))\n",
    "print(P_Xi_phi0(xa, e, varphi0))\n",
    "print(P_Xi_i(xa, e, i, varphi0))\n",
    "print(P_Xi_varphi0(xa, e, i, varphi0))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.1"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

